SU(3) breaking in hyperon transition vector form factors

We present a calculation of the SU(3)-breaking corrections to the hyperon transition vector form factors to $\mathcal{O}(p^4)$ in heavy baryon chiral perturbation theory with finite-range regularisation. Both octet and decuplet degrees of freedom are included. We formulate a chiral expansion at the kinematic point $Q^2=-(M_{B_1}-M_{B_2})^2$, which can be conveniently accessed in lattice QCD. The two unknown low-energy constants at this point are constrained by lattice QCD simulation results for the $\Sigma^-\rightarrow n$ and $\Xi^0\rightarrow \Sigma^+$ transition form factors. Hence we determine lattice-informed values of $f_1$ at the physical point. This work constitutes progress towards the precise determination of $|V_{us}|$ from hyperon semileptonic decays.

==> MakePDF.sh <==
#!/bin/bash

echo "Enter tex filename >"
read filename
echo "filename: $filename"

latex $filename.tex
dvips $filename.dvi
ps2pdf $filename.ps
pdfcrop $filename.pdf $filename.pdf

